A Comparison of Image Denoising Methods

The advancement of imaging devices and countless images generated everyday pose an increasingly high demand on image denoising, which still remains a challenging task in terms of both effectiveness and efficiency. To improve denoising quality, numerous denoising techniques and approaches have been proposed in the past decades, including different transforms, regularization terms, algebraic representations and especially advanced deep neural network (DNN) architectures. Despite their sophistication, many methods may fail to achieve desirable results for simultaneous noise removal and fine detail preservation. In this paper, to investigate the applicability of existing denoising techniques, we compare a variety of denoising methods on both synthetic and real-world datasets for different applications. We also introduce a new dataset for benchmarking, and the evaluations are performed from four different perspectives including quantitative metrics, visual effects, human ratings and computational cost. Our experiments demonstrate: (i) the effectiveness and efficiency of representative traditional denoisers for various denoising tasks, (ii) a simple matrix-based algorithm may be able to produce similar results compared with its tensor counterparts, and (iii) the notable achievements of DNN models, which exhibit impressive generalization ability and show state-of-the-art performance on various datasets. In spite of the progress in recent years, we discuss shortcomings and possible extensions of existing techniques. Datasets, code and results are made publicly available and will be continuously updated at https://github.com/ZhaomingKong/Denoising-Comparison.

==> A Comparison of Image Denoising Methods_submitted_to_arxiv_2023_05_09/Figs/Fig_MRI_PSNR_SSIM/plot_MRI_metric.m <==
X1 = 11:2:19;

%% Here we plot value of the Brainweb dataset

% AONLM = [41.87 	36.52 	33.78 	31.91 	30.47 	29.29 	28.26 	27.35 	26.50 	25.74 ];
% BM4D2 = [43.43 	37.20 	34.56 	32.84 	31.54 	30.49 	29.59 	28.81 	28.10 	27.44 ];
% ILR_HOSVD = [44.55 	38.22 	35.46 	33.62 	32.31 	31.17 	30.22 	29.42 	27.87 	27.26 ];
% MStSVD = [43.99 	37.46 	34.65 	32.83 	31.31 	30.22 	29.29 	28.48 	27.74 	27.07 ];
% NLPCA = [44.13 	37.74 	33.84 	31.87 	31.15 	29.98 	28.97 	28.06 	27.27 	26.56 ];
% ODCT = [43.25 	36.43 	33.57 	31.66 	30.23 	29.08 	28.11 	27.27 	26.52 	25.83 ];
% PRI_NLPCA = [44.28 	38.12 	35.29 	33.36 	31.86 	30.66 	29.65 	28.76 	27.97 	27.25 ];
% ROLMMSE = [42.39 	35.98 	33.36 	31.61 	30.23 	29.09 	28.08 	27.26 	26.54 	25.86 ];
% fourD_HOSVD = [43.86 	37.49 	34.64 	32.85 	31.49 	30.36 	29.40 	28.56 	27.79 	27.09 ];
% 
% % YMatrix_all  = [AONLM; BM4D2; ILR_HOSVD; NLPCA; ODCT; PRI_NLPCA; ROLMMSE; fourD_HOSVD];
% YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT; PRI_NLPCA];
% YMatrix1 = YMatrix_all(:,6:10);
% label_info = 'PSNR';
% 
% plot_MRI(X1, YMatrix1, label_info)

%% Here we plot value of the FastMRI_Knee dataset

fourD_HOSVD = [41.50 	36.58 	34.13 	32.58 	31.27 	30.01 	28.84 	27.91 	27.11 	26.49];
AONLM = [39.36 	36.12 	34.01 	32.29 	30.79 	29.43 	28.18 	27.04 	26.00 	25.04];
BM4D2 = [42.53 	37.07 	35.12 	33.82 	32.71 	31.69 	30.72 	29.80 	28.92 	28.09];
ILR_HOSVD = [42.30 	37.09 	35.34 	34.00 	33.04 	32.03 	31.19 	30.24 	29.48 	28.77];
MStSVD = [42.09 	36.74 	34.61 	33.10 	31.92 	30.88 	29.92 	29.01 	28.15 	27.34];
NLPCA = [42.09 	37.01 	34.15 	32.08 	30.73 	29.31 	27.94 	27.14 	26.49 	25.84];
ODCT = [40.96 	36.68 	34.62 	33.11 	31.81 	30.63 	29.55 	28.57 	27.70 	26.90];

YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT];
YMatrix1 = YMatrix_all(:,6:10);
label_info = 'PSNR';

plot_MRI(X1, YMatrix1, label_info)


function plot_MRI(X1, YMatrix1, label_info)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  x 数据的向量
%  YMATRIX1:  y 数据的矩阵

%  由 MATLAB 于 21-Feb-2023 09:16:03 自动生成

% 创建 figure
figure('OuterPosition',[290 418.5 636.142857142857 627.5]);

% 创建 axes
axes1 = axes('Position',[0.13 0.11 0.775 0.815]);
hold(axes1,'on');

% 使用 plot 的矩阵输入创建多行 plot for Brainweb
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);
% % plot2 = plot(X1,YMatrix1,'','LineWidth',1.5, 'MarkerSize',9.9);
% 
% set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
% set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
% set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
% set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
% set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);
% set(plot1(8),'DisplayName','PRI-NLPCA','Marker','x','Color','b');


% % Plot for BrainWeb (old)
% % plot1 = plot(X1,YMatrix1,'LineWidth',1.3);
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',11.9);
% set(plot1(1),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(2),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(3),'DisplayName','ILR-HOSVD','Marker','^','Color',[1 0 1]);
% set(plot1(4),'DisplayName','NLPCA','Marker','x','Color',[0 1 1]);
% set(plot1(5),'DisplayName','PRI-NLPCA','Marker','x','Color',[0 0 1]);
% set(plot1(6),'DisplayName','4DHOSVD','Marker','x','Color',[0 0 0]);

% Plot for FastMRI
plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);

set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);

% 创建 ylabel
ylabel(label_info,'FontSize',26);

% 创建 xlabel
xlabel('Noise level \sigma (%)','FontSize',26);

box(axes1,'on');
hold(axes1,'off');
% 设置其余坐标区属性
set(axes1,'FontSize',13.6,'XGrid','on','YGrid','on');
% 创建 legend
legend1 = legend(axes1,'show', 'FontSize',13.9);
set(legend1,...
    'Position',[0.675076447943508 0.687325005104701 0.218577986307256 0.227022052413839]);
end



==> A Comparison of Image Denoising Methods_submitted_to_arxiv_2023_05_09/Figs/Fig_Real_HSI/fetch_sample_imgs.m <==
% result_img_folder = 'E:\Denoising\MSI_denoising\Result_images\Realistic\';
% dir_all = dir(result_img_folder);
% cur_path = pwd;
% write_path = 'C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample';
% 
% for i = 3:length(dir_all)
%     cur_dir = dir_all(i);
%     dir_name = cur_dir.name;
%     dir_path = strcat(result_img_folder, dir_name);
%     cd(dir_path);
%     mat_file = fullfile(dir_path,'*.mat');
%     mat_dir = dir(mat_file);
%     if(length(mat_dir)>0)
%         mat_name = mat_dir(1).name;
%     end
%     
%     load(mat_name);
%     for k = 1:59
%         im_k = mat_name
%     end
%     
%     cd(cur_path);
% end

% method_name = 'OLRT';
% slice_num = 26;
% mat_name = 'im_denoised_OLRT_nSig30.mat';
% load(mat_name);
% save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
% 
% cd(save_path);
% 
% for i = 1:59
%     img_i = im_denoised{i};
%     write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
%     write_img = uint8(rot90(img_i(:,:,slice_num),1));
%     imwrite(write_img, write_name);
% end


method_name = 'QRNN3D';
addpath('E:\Denoising\MSI_denoising\Data\Realistic_data\real_dataset_processed_by_me\QRNN3D');
slice_num = 26;

save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
cd(save_path);

for i = 1:59
    if(i<10)
        mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
    else
        mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
    end
    load(mat_name);
    img_i = denoised_image;
    write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
    write_img = uint8(rot90(img_i(:,:,slice_num)*255,1));
    imwrite(write_img, write_name);
end

==> A Comparison of Image Denoising Methods_submitted_to_arxiv_2023_05_09/Figs/Fig_Real_HSI/result_images_sample/selected_for_visual_evaluation/selected_2/write_comparison.m <==
% img_name = 'Clean_img_57_slice_26';
% load_name = strcat(img_name,'.png');
% k = 1.8;
% img = imread(load_name);
% img = single(img)*k;
% 
% write_name = strcat(img_name,'_enhanced_',num2str(k),'.png');
% imwrite(uint8(img), write_name);

cur_path = pwd;
write_path = 'selected_patches';

img_file = fullfile(cur_path, '*1.8.png');
img_dir = dir(img_file);

for i = 1:length(img_dir)
    img_i = img_dir(i).name;
    img = imread(img_i);
    img_patch_selected = img(390:490,249:369,:);
    img_patch_selected = single(img_patch_selected);
    cd(write_path);
    img_name_split = split(img_i,'.png');
    write_name = strcat(img_name_split{1},'_patch_.png');
    imwrite(uint8(img_patch_selected*1.68),write_name);
    cd(cur_path);
end

==> A Comparison of Image Denoising Methods_submitted_to_arxiv_2023_05_09/Figs/Fig_fastMRI/fetch_sample_imgs.m <==
% result_img_folder = 'E:\Denoising\MSI_denoising\Result_images\Realistic\';
% dir_all = dir(result_img_folder);
% cur_path = pwd;
% write_path = 'C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample';
% 
% for i = 3:length(dir_all)
%     cur_dir = dir_all(i);
%     dir_name = cur_dir.name;
%     dir_path = strcat(result_img_folder, dir_name);
%     cd(dir_path);
%     mat_file = fullfile(dir_path,'*.mat');
%     mat_dir = dir(mat_file);
%     if(length(mat_dir)>0)
%         mat_name = mat_dir(1).name;
%     end
%     
%     load(mat_name);
%     for k = 1:59
%         im_k = mat_name
%     end
%     
%     cd(cur_path);
% end

addpath(genpath('E:\Denoising\MRI_denoising\Result_images\FastMRI_Knee\Rician'));
method_name = 'ODCT';
slice_num = 26;
mat_name = 'ODCT_FastMRI_Knee_PercentNoise_19.mat';
load(mat_name);
save_path = strcat('C:\Users\10672\Desktop\Figs_MRI\result_images_sample\', method_name);

cd(save_path);

for i = 1:50
    img_i = Denoised{i};
    write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
    write_img = uint8(img_i(:,:,slice_num)*1.2);
    imwrite(write_img, write_name);
end


% method_name = '4DHOSVD1';
% addpath('E:\Denoising\MSI_denoising\Data\Realistic_data\real_dataset_processed_by_me\QRNN3D');
% slice_num = 26;
% 
% save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
% cd(save_path);
% 
% for i = 1:59
%     if(i<10)
%         mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
%     else
%         mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
%     end
%     load(mat_name);
%     img_i = denoised_image;
%     write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
%     write_img = uint8(rot90(img_i(:,:,slice_num)*255,1));
%     imwrite(write_img, write_name);
% end

==> A Comparison of Image Denoising Methods_submitted_to_arxiv_2023_05_09/Figs/Fig_others/plot_MRI_metric.m <==
X1 = 11:2:19;

%% Here we plot value of the Brainweb dataset

% AONLM = [41.87 	36.52 	33.78 	31.91 	30.47 	29.29 	28.26 	27.35 	26.50 	25.74 ];
% BM4D2 = [43.43 	37.20 	34.56 	32.84 	31.54 	30.49 	29.59 	28.81 	28.10 	27.44 ];
% ILR_HOSVD = [44.55 	38.22 	35.46 	33.62 	32.31 	31.17 	30.22 	29.42 	27.87 	27.26 ];
% MStSVD = [43.99 	37.46 	34.65 	32.83 	31.31 	30.22 	29.29 	28.48 	27.74 	27.07 ];
% NLPCA = [44.13 	37.74 	33.84 	31.87 	31.15 	29.98 	28.97 	28.06 	27.27 	26.56 ];
% ODCT = [43.25 	36.43 	33.57 	31.66 	30.23 	29.08 	28.11 	27.27 	26.52 	25.83 ];
% PRI_NLPCA = [44.28 	38.12 	35.29 	33.36 	31.86 	30.66 	29.65 	28.76 	27.97 	27.25 ];
% ROLMMSE = [42.39 	35.98 	33.36 	31.61 	30.23 	29.09 	28.08 	27.26 	26.54 	25.86 ];
% fourD_HOSVD = [43.86 	37.49 	34.64 	32.85 	31.49 	30.36 	29.40 	28.56 	27.79 	27.09 ];
% 
% % YMatrix_all  = [AONLM; BM4D2; ILR_HOSVD; NLPCA; ODCT; PRI_NLPCA; ROLMMSE; fourD_HOSVD];
% YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT; PRI_NLPCA];
% YMatrix1 = YMatrix_all(:,6:10);
% label_info = 'PSNR';
% 
% plot_MRI(X1, YMatrix1, label_info)

%% Here we plot value of the FastMRI_Knee dataset

fourD_HOSVD = [41.50 	36.58 	34.13 	32.58 	31.27 	30.01 	28.84 	27.91 	27.11 	26.49];
AONLM = [39.36 	36.12 	34.01 	32.29 	30.79 	29.43 	28.18 	27.04 	26.00 	25.04];
BM4D2 = [42.53 	37.07 	35.12 	33.82 	32.71 	31.69 	30.72 	29.80 	28.92 	28.09];
ILR_HOSVD = [42.30 	37.09 	35.34 	34.00 	33.04 	32.03 	31.19 	30.24 	29.48 	28.77];
MStSVD = [42.09 	36.74 	34.61 	33.10 	31.92 	30.88 	29.92 	29.01 	28.15 	27.34];
NLPCA = [42.09 	37.01 	34.15 	32.08 	30.73 	29.31 	27.94 	27.14 	26.49 	25.84];
ODCT = [40.96 	36.68 	34.62 	33.11 	31.81 	30.63 	29.55 	28.57 	27.70 	26.90];

YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT];
YMatrix1 = YMatrix_all(:,6:10);
label_info = 'PSNR';

plot_MRI(X1, YMatrix1, label_info)


function plot_MRI(X1, YMatrix1, label_info)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  x 数据的向量
%  YMATRIX1:  y 数据的矩阵

%  由 MATLAB 于 21-Feb-2023 09:16:03 自动生成

% 创建 figure
figure('OuterPosition',[290 418.5 636.142857142857 627.5]);

% 创建 axes
axes1 = axes('Position',[0.13 0.11 0.775 0.815]);
hold(axes1,'on');

% 使用 plot 的矩阵输入创建多行 plot for Brainweb
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);
% % plot2 = plot(X1,YMatrix1,'','LineWidth',1.5, 'MarkerSize',9.9);
% 
% set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
% set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
% set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
% set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
% set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);
% set(plot1(8),'DisplayName','PRI-NLPCA','Marker','x','Color','b');


% % Plot for BrainWeb (old)
% % plot1 = plot(X1,YMatrix1,'LineWidth',1.3);
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',11.9);
% set(plot1(1),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(2),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(3),'DisplayName','ILR-HOSVD','Marker','^','Color',[1 0 1]);
% set(plot1(4),'DisplayName','NLPCA','Marker','x','Color',[0 1 1]);
% set(plot1(5),'DisplayName','PRI-NLPCA','Marker','x','Color',[0 0 1]);
% set(plot1(6),'DisplayName','4DHOSVD','Marker','x','Color',[0 0 0]);

% Plot for FastMRI
plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);

set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);

% 创建 ylabel
ylabel(label_info,'FontSize',26);

% 创建 xlabel
xlabel('Noise level \sigma (%)','FontSize',26);

box(axes1,'on');
hold(axes1,'off');
% 设置其余坐标区属性
set(axes1,'FontSize',13.6,'XGrid','on','YGrid','on');
% 创建 legend
legend1 = legend(axes1,'show', 'FontSize',13.9);
set(legend1,...
    'Position',[0.675076447943508 0.687325005104701 0.218577986307256 0.227022052413839]);
end



==> Figs/Fig_MRI_PSNR_SSIM/plot_MRI_metric.m <==
X1 = 11:2:19;

%% Here we plot value of the Brainweb dataset

% AONLM = [41.87 	36.52 	33.78 	31.91 	30.47 	29.29 	28.26 	27.35 	26.50 	25.74 ];
% BM4D2 = [43.43 	37.20 	34.56 	32.84 	31.54 	30.49 	29.59 	28.81 	28.10 	27.44 ];
% ILR_HOSVD = [44.55 	38.22 	35.46 	33.62 	32.31 	31.17 	30.22 	29.42 	27.87 	27.26 ];
% MStSVD = [43.99 	37.46 	34.65 	32.83 	31.31 	30.22 	29.29 	28.48 	27.74 	27.07 ];
% NLPCA = [44.13 	37.74 	33.84 	31.87 	31.15 	29.98 	28.97 	28.06 	27.27 	26.56 ];
% ODCT = [43.25 	36.43 	33.57 	31.66 	30.23 	29.08 	28.11 	27.27 	26.52 	25.83 ];
% PRI_NLPCA = [44.28 	38.12 	35.29 	33.36 	31.86 	30.66 	29.65 	28.76 	27.97 	27.25 ];
% ROLMMSE = [42.39 	35.98 	33.36 	31.61 	30.23 	29.09 	28.08 	27.26 	26.54 	25.86 ];
% fourD_HOSVD = [43.86 	37.49 	34.64 	32.85 	31.49 	30.36 	29.40 	28.56 	27.79 	27.09 ];
% 
% % YMatrix_all  = [AONLM; BM4D2; ILR_HOSVD; NLPCA; ODCT; PRI_NLPCA; ROLMMSE; fourD_HOSVD];
% YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT; PRI_NLPCA];
% YMatrix1 = YMatrix_all(:,6:10);
% label_info = 'PSNR';
% 
% plot_MRI(X1, YMatrix1, label_info)

%% Here we plot value of the FastMRI_Knee dataset

fourD_HOSVD = [41.50 	36.58 	34.13 	32.58 	31.27 	30.01 	28.84 	27.91 	27.11 	26.49];
AONLM = [39.36 	36.12 	34.01 	32.29 	30.79 	29.43 	28.18 	27.04 	26.00 	25.04];
BM4D2 = [42.53 	37.07 	35.12 	33.82 	32.71 	31.69 	30.72 	29.80 	28.92 	28.09];
ILR_HOSVD = [42.30 	37.09 	35.34 	34.00 	33.04 	32.03 	31.19 	30.24 	29.48 	28.77];
MStSVD = [42.09 	36.74 	34.61 	33.10 	31.92 	30.88 	29.92 	29.01 	28.15 	27.34];
NLPCA = [42.09 	37.01 	34.15 	32.08 	30.73 	29.31 	27.94 	27.14 	26.49 	25.84];
ODCT = [40.96 	36.68 	34.62 	33.11 	31.81 	30.63 	29.55 	28.57 	27.70 	26.90];

YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT];
YMatrix1 = YMatrix_all(:,6:10);
label_info = 'PSNR';

plot_MRI(X1, YMatrix1, label_info)


function plot_MRI(X1, YMatrix1, label_info)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  x 数据的向量
%  YMATRIX1:  y 数据的矩阵

%  由 MATLAB 于 21-Feb-2023 09:16:03 自动生成

% 创建 figure
figure('OuterPosition',[290 418.5 636.142857142857 627.5]);

% 创建 axes
axes1 = axes('Position',[0.13 0.11 0.775 0.815]);
hold(axes1,'on');

% 使用 plot 的矩阵输入创建多行 plot for Brainweb
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);
% % plot2 = plot(X1,YMatrix1,'','LineWidth',1.5, 'MarkerSize',9.9);
% 
% set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
% set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
% set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
% set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
% set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);
% set(plot1(8),'DisplayName','PRI-NLPCA','Marker','x','Color','b');


% % Plot for BrainWeb (old)
% % plot1 = plot(X1,YMatrix1,'LineWidth',1.3);
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',11.9);
% set(plot1(1),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(2),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(3),'DisplayName','ILR-HOSVD','Marker','^','Color',[1 0 1]);
% set(plot1(4),'DisplayName','NLPCA','Marker','x','Color',[0 1 1]);
% set(plot1(5),'DisplayName','PRI-NLPCA','Marker','x','Color',[0 0 1]);
% set(plot1(6),'DisplayName','4DHOSVD','Marker','x','Color',[0 0 0]);

% Plot for FastMRI
plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);

set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);

% 创建 ylabel
ylabel(label_info,'FontSize',26);

% 创建 xlabel
xlabel('Noise level \sigma (%)','FontSize',26);

box(axes1,'on');
hold(axes1,'off');
% 设置其余坐标区属性
set(axes1,'FontSize',13.6,'XGrid','on','YGrid','on');
% 创建 legend
legend1 = legend(axes1,'show', 'FontSize',13.9);
set(legend1,...
    'Position',[0.675076447943508 0.687325005104701 0.218577986307256 0.227022052413839]);
end



==> Figs/Fig_Real_HSI/fetch_sample_imgs.m <==
% result_img_folder = 'E:\Denoising\MSI_denoising\Result_images\Realistic\';
% dir_all = dir(result_img_folder);
% cur_path = pwd;
% write_path = 'C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample';
% 
% for i = 3:length(dir_all)
%     cur_dir = dir_all(i);
%     dir_name = cur_dir.name;
%     dir_path = strcat(result_img_folder, dir_name);
%     cd(dir_path);
%     mat_file = fullfile(dir_path,'*.mat');
%     mat_dir = dir(mat_file);
%     if(length(mat_dir)>0)
%         mat_name = mat_dir(1).name;
%     end
%     
%     load(mat_name);
%     for k = 1:59
%         im_k = mat_name
%     end
%     
%     cd(cur_path);
% end

% method_name = 'OLRT';
% slice_num = 26;
% mat_name = 'im_denoised_OLRT_nSig30.mat';
% load(mat_name);
% save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
% 
% cd(save_path);
% 
% for i = 1:59
%     img_i = im_denoised{i};
%     write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
%     write_img = uint8(rot90(img_i(:,:,slice_num),1));
%     imwrite(write_img, write_name);
% end


method_name = 'QRNN3D';
addpath('E:\Denoising\MSI_denoising\Data\Realistic_data\real_dataset_processed_by_me\QRNN3D');
slice_num = 26;

save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
cd(save_path);

for i = 1:59
    if(i<10)
        mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
    else
        mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
    end
    load(mat_name);
    img_i = denoised_image;
    write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
    write_img = uint8(rot90(img_i(:,:,slice_num)*255,1));
    imwrite(write_img, write_name);
end

==> Figs/Fig_Real_HSI/result_images_sample/selected_for_visual_evaluation/selected_2/write_comparison.m <==
% img_name = 'Clean_img_57_slice_26';
% load_name = strcat(img_name,'.png');
% k = 1.8;
% img = imread(load_name);
% img = single(img)*k;
% 
% write_name = strcat(img_name,'_enhanced_',num2str(k),'.png');
% imwrite(uint8(img), write_name);

cur_path = pwd;
write_path = 'selected_patches';

img_file = fullfile(cur_path, '*1.8.png');
img_dir = dir(img_file);

for i = 1:length(img_dir)
    img_i = img_dir(i).name;
    img = imread(img_i);
    img_patch_selected = img(390:490,249:369,:);
    img_patch_selected = single(img_patch_selected);
    cd(write_path);
    img_name_split = split(img_i,'.png');
    write_name = strcat(img_name_split{1},'_patch_.png');
    imwrite(uint8(img_patch_selected*1.68),write_name);
    cd(cur_path);
end

==> Figs/Fig_fastMRI/fetch_sample_imgs.m <==
% result_img_folder = 'E:\Denoising\MSI_denoising\Result_images\Realistic\';
% dir_all = dir(result_img_folder);
% cur_path = pwd;
% write_path = 'C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample';
% 
% for i = 3:length(dir_all)
%     cur_dir = dir_all(i);
%     dir_name = cur_dir.name;
%     dir_path = strcat(result_img_folder, dir_name);
%     cd(dir_path);
%     mat_file = fullfile(dir_path,'*.mat');
%     mat_dir = dir(mat_file);
%     if(length(mat_dir)>0)
%         mat_name = mat_dir(1).name;
%     end
%     
%     load(mat_name);
%     for k = 1:59
%         im_k = mat_name
%     end
%     
%     cd(cur_path);
% end

addpath(genpath('E:\Denoising\MRI_denoising\Result_images\FastMRI_Knee\Rician'));
method_name = 'ODCT';
slice_num = 26;
mat_name = 'ODCT_FastMRI_Knee_PercentNoise_19.mat';
load(mat_name);
save_path = strcat('C:\Users\10672\Desktop\Figs_MRI\result_images_sample\', method_name);

cd(save_path);

for i = 1:50
    img_i = Denoised{i};
    write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
    write_img = uint8(img_i(:,:,slice_num)*1.2);
    imwrite(write_img, write_name);
end


% method_name = '4DHOSVD1';
% addpath('E:\Denoising\MSI_denoising\Data\Realistic_data\real_dataset_processed_by_me\QRNN3D');
% slice_num = 26;
% 
% save_path = strcat('C:\Users\KZM11\Desktop\Figs_MSI\result_images_sample\', method_name);
% cd(save_path);
% 
% for i = 1:59
%     if(i<10)
%         mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
%     else
%         mat_name = strcat('im_denoised_QRNN3D_',num2str(i),'.mat');
%     end
%     load(mat_name);
%     img_i = denoised_image;
%     write_name = strcat(method_name,'_img_',num2str(i),'_slice_',num2str(slice_num),'.png');
%     write_img = uint8(rot90(img_i(:,:,slice_num)*255,1));
%     imwrite(write_img, write_name);
% end

==> Figs/Fig_others/plot_MRI_metric.m <==
X1 = 11:2:19;

%% Here we plot value of the Brainweb dataset

% AONLM = [41.87 	36.52 	33.78 	31.91 	30.47 	29.29 	28.26 	27.35 	26.50 	25.74 ];
% BM4D2 = [43.43 	37.20 	34.56 	32.84 	31.54 	30.49 	29.59 	28.81 	28.10 	27.44 ];
% ILR_HOSVD = [44.55 	38.22 	35.46 	33.62 	32.31 	31.17 	30.22 	29.42 	27.87 	27.26 ];
% MStSVD = [43.99 	37.46 	34.65 	32.83 	31.31 	30.22 	29.29 	28.48 	27.74 	27.07 ];
% NLPCA = [44.13 	37.74 	33.84 	31.87 	31.15 	29.98 	28.97 	28.06 	27.27 	26.56 ];
% ODCT = [43.25 	36.43 	33.57 	31.66 	30.23 	29.08 	28.11 	27.27 	26.52 	25.83 ];
% PRI_NLPCA = [44.28 	38.12 	35.29 	33.36 	31.86 	30.66 	29.65 	28.76 	27.97 	27.25 ];
% ROLMMSE = [42.39 	35.98 	33.36 	31.61 	30.23 	29.09 	28.08 	27.26 	26.54 	25.86 ];
% fourD_HOSVD = [43.86 	37.49 	34.64 	32.85 	31.49 	30.36 	29.40 	28.56 	27.79 	27.09 ];
% 
% % YMatrix_all  = [AONLM; BM4D2; ILR_HOSVD; NLPCA; ODCT; PRI_NLPCA; ROLMMSE; fourD_HOSVD];
% YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT; PRI_NLPCA];
% YMatrix1 = YMatrix_all(:,6:10);
% label_info = 'PSNR';
% 
% plot_MRI(X1, YMatrix1, label_info)

%% Here we plot value of the FastMRI_Knee dataset

fourD_HOSVD = [41.50 	36.58 	34.13 	32.58 	31.27 	30.01 	28.84 	27.91 	27.11 	26.49];
AONLM = [39.36 	36.12 	34.01 	32.29 	30.79 	29.43 	28.18 	27.04 	26.00 	25.04];
BM4D2 = [42.53 	37.07 	35.12 	33.82 	32.71 	31.69 	30.72 	29.80 	28.92 	28.09];
ILR_HOSVD = [42.30 	37.09 	35.34 	34.00 	33.04 	32.03 	31.19 	30.24 	29.48 	28.77];
MStSVD = [42.09 	36.74 	34.61 	33.10 	31.92 	30.88 	29.92 	29.01 	28.15 	27.34];
NLPCA = [42.09 	37.01 	34.15 	32.08 	30.73 	29.31 	27.94 	27.14 	26.49 	25.84];
ODCT = [40.96 	36.68 	34.62 	33.11 	31.81 	30.63 	29.55 	28.57 	27.70 	26.90];

YMatrix_all  = [fourD_HOSVD; AONLM; BM4D2; ILR_HOSVD; MStSVD; NLPCA; ODCT];
YMatrix1 = YMatrix_all(:,6:10);
label_info = 'PSNR';

plot_MRI(X1, YMatrix1, label_info)


function plot_MRI(X1, YMatrix1, label_info)
%CREATEFIGURE(X1, YMatrix1)
%  X1:  x 数据的向量
%  YMATRIX1:  y 数据的矩阵

%  由 MATLAB 于 21-Feb-2023 09:16:03 自动生成

% 创建 figure
figure('OuterPosition',[290 418.5 636.142857142857 627.5]);

% 创建 axes
axes1 = axes('Position',[0.13 0.11 0.775 0.815]);
hold(axes1,'on');

% 使用 plot 的矩阵输入创建多行 plot for Brainweb
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);
% % plot2 = plot(X1,YMatrix1,'','LineWidth',1.5, 'MarkerSize',9.9);
% 
% set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
% set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
% set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
% set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
% set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);
% set(plot1(8),'DisplayName','PRI-NLPCA','Marker','x','Color','b');


% % Plot for BrainWeb (old)
% % plot1 = plot(X1,YMatrix1,'LineWidth',1.3);
% plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',11.9);
% set(plot1(1),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
% set(plot1(2),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
% set(plot1(3),'DisplayName','ILR-HOSVD','Marker','^','Color',[1 0 1]);
% set(plot1(4),'DisplayName','NLPCA','Marker','x','Color',[0 1 1]);
% set(plot1(5),'DisplayName','PRI-NLPCA','Marker','x','Color',[0 0 1]);
% set(plot1(6),'DisplayName','4DHOSVD','Marker','x','Color',[0 0 0]);

% Plot for FastMRI
plot1 = plot(X1,YMatrix1,'LineWidth',1.5, 'MarkerSize',8.0);

set(plot1(1),'DisplayName','4DHOSVD','Marker','^','Color',[0.9290 0.6940 0.1250]);
set(plot1(2),'DisplayName','AONLM','Marker','^','Color',[1 0 0]);
set(plot1(3),'DisplayName','BM4D2','Marker','^','Color',[0 1 0]);
set(plot1(4),'DisplayName','ILR-HOSVD','Marker','s','Color',[0 0 0]);
set(plot1(5),'DisplayName','MSt-SVD','Marker','s','Color',[1 0 1]);
set(plot1(6),'DisplayName','NLPCA','Marker','x','Color',[1 0 0]);
set(plot1(7),'DisplayName','ODCT','Marker','x','Color',[0.9290 0.6940 0.1250]);

% 创建 ylabel
ylabel(label_info,'FontSize',26);

% 创建 xlabel
xlabel('Noise level \sigma (%)','FontSize',26);

box(axes1,'on');
hold(axes1,'off');
% 设置其余坐标区属性
set(axes1,'FontSize',13.6,'XGrid','on','YGrid','on');
% 创建 legend
legend1 = legend(axes1,'show', 'FontSize',13.9);
set(legend1,...
    'Position',[0.675076447943508 0.687325005104701 0.218577986307256 0.227022052413839]);
end


